Deep Polarization Imaging for 3D shape and SVBRDF Acquisition

We present a novel method for efficient acquisition of shape and spatially varying reflectance of 3D objects using polarization cues. Unlike previous works that have exploited polarization to estimate material or object appearance under certain constraints (known shape or multiview acquisition), we lift such restrictions by coupling polarization imaging with deep learning to achieve high quality estimate of 3D object shape (surface normals and depth) and SVBRDF using single-view polarization imaging under frontal flash illumination. In addition to acquired polarization images, we provide our deep network with strong novel cues related to shape and reflectance, in the form of a normalized Stokes map and an estimate of diffuse color. We additionally describe modifications to network architecture and training loss which provide further qualitative improvements. We demonstrate our approach to achieve superior results compared to recent works employing deep learning in conjunction with flash illumination.

==> Figures/inputs/generateLatex.py <==
import os
import numpy as np

folderFull = "./"
#folderFull = "relatedWorks/images/SVBRDFEx/"

def getOursInputsPath(material, typeOfImage):
    return "inputs/" + material + "_" + str(typeOfImage) +".png"


def generateTable(inputArray, imagesSize = 0.135, isInput = False, addExtra = False):
    fullString = "\\begin{tabular} {"
    for column in range(len(inputArray[0])):
        fullString += "c"
    if addExtra:
        fullString += "c"
    fullString += "}\n"
    for line in range(inputArray.shape[0]):
        #fullString += "\\hline\n"
        for column in range(len(inputArray[line])):
            if not inputArray[line][column] is None and os.path.exists(inputArray[line][column]):
                hspaceSize = "-4.0mm"
                #if column == 1 or column == 0:
                #    hspaceSize = "-3.5mm"
                #if isInput:
                #    if column == 1:
                #        hspaceSize = "-3.5 mm"
                #    if column == 0:
                #        hspaceSize = "-3.5 mm"

                fullString += "\\hspace{" + hspaceSize + "} \\includegraphics[align=c, width="+str(imagesSize)+"\\linewidth]{" + str(inputArray[line][column]) + "} & "
            elif not inputArray[line][column] is None:
                fullString += str(inputArray[line][column]) + " & "
        fullString = fullString[:-2] + "\\vspace{1mm} \\\\"
        fullString += "\n"
    fullString += "\\end{tabular}"
    return fullString

nbTargets = 5
materials = []
Table = []  

for dirpath, dirnames, filenames in os.walk("inputs/"):
    for filename in filenames:
        if "_full.png" in filename:
            materials.append(filename.split("_full")[0])
    break
    
print(materials)


inputs = ["full", "IH", "I45", "IV", "I135", "NormalizedColor", "smap"]
for id, material in enumerate(materials):       
    crop = material
    Line1 = []
    Line2 = []
    line1_1 = []
    line1_2 = []
    line2_1 = []
    line2_2 = []

    for input in inputs[1:4]:
        line1_1.append(getOursInputsPath(material, input))
        line1_2.append(input)
        
    Line1.append(line1_1)
    Line1.append(line1_2)

    for input in inputs[4:]:
        line2_1.append(getOursInputsPath(material, input))
        line2_2.append(input)

    Line2.append(line2_1)
    Line2.append(line2_2)

    Table.append(generateTable(np.asarray(Line1, dtype=object), 0.3, False, False))
    Table.append(generateTable(np.asarray(Line2, dtype=object), 0.3, False, False))
    print(Table)
print(np.asarray(Table, dtype=object).shape)
#print(np.asarray(Table, dtype=object).shape)

latex = generateTable(np.expand_dims(np.asarray(Table, dtype=object), axis = -1), 0.13, False, False)
print(latex)
intro="""\\documentclass[review]{../../cvpr}
\\usepackage{times}
\\usepackage{epsfig}
\\usepackage{graphicx}
\\usepackage{amsmath}
\\usepackage{amssymb}
\\usepackage[utf8]{inputenc}
\\usepackage[english]{babel}
\\usepackage{amsfonts}
\\usepackage{placeins}
\\usepackage{graphbox}
\\usepackage[normalem]{ulem}
\\usepackage{rotating}
\\usepackage{multirow}
\\usepackage{overpic}
\\usepackage[dvipsnames]{xcolor}
\\usepackage[pagebackref=true,breaklinks=true,colorlinks,bookmarks=false]{hyperref}
\def\cvprPaperID{****}
\def\confYear{CVPR 2021}

\\begin{document}
\\begin{figure}

"""

with open("latexText.tex", "w") as file:
    file.write(intro)
    file.write(latex)
    file.write("""
\\caption{Figure caption.}
\\label{Fig:}""")
    file.write("\\end{figure}")
    file.write("\\end{document}")
    
with open("inputs.tex", "w") as file:
    file.write("\\begin{figure}")
    importableLatex = latex.replace("{inputs/", "{Figures/inputs/inputs/")
    file.write(importableLatex)
    file.write("""
\\caption{A generated data set. IH, IV, I45, I135 provide classical RGB information about the captured object. We complete these images with S1, S2 and their norm which are internally computed, explicitly providing cues about normals and albedos behaviour of the captured object.\\TODO{Make sure we want to show this one and improve caption.}}
\\label{Fig:Inputs}""")
    file.write("\\end{figure}")


==> Figures/method_overview/trainingData/double_full.py <==
import os
import numpy as np
import cv2

def swapChan(img):
    imgCopy = img.copy()
    img[:,:,0] = imgCopy[:,:,2]
    img[:,:,2] = imgCopy[:,:,0]
    return img
    
def savePng(img,outputPath, dtype, swapChanB = False):
    max = 255
    if dtype == np.uint16:
        max = 65535
    result = (np.clip(img, 0.0, 1.0) * max).astype(dtype)
    
    if swapChanB:
        result = swapChan(result)
        
    cv2.imwrite(outputPath, result)
    
def readRGBImg(imgPath):
    img = cv2.imread(imgPath, -1)
    img = img.astype(np.uint16)
    if img.shape[-1] == 1 or len(img.shape) == 2:
        RGBimg = img
    else:
        RGBimg = np.stack([img[:,:,2], img[:,:,1], img[:,:,0]], axis = -1)
    return RGBimg
    
materials = []

for rootDir, dirs, files in os.walk("."):
    for dir in dirs:
        materials.append(dir)
        
    break
    
for mat in materials:
    print(mat)
    IH = ((readRGBImg(os.path.join(mat, "IH.png")) / 65535.0) ** 2.2) * 2.0
    IV = ((readRGBImg(os.path.join(mat, "IV.png")) / 65535.0) ** 2.2) * 2.0
    I45 = ((readRGBImg(os.path.join(mat, "I45.png")) / 65535.0) ** 2.2) * 2.0
    I135 = ((readRGBImg(os.path.join(mat, "I135.png")) / 65535.0) ** 2.2) * 2.0
    
    full = IH + IV
    
    savePng(IH ** 0.45455, os.path.join(mat, "IH_2.png"), dtype = np.uint16, swapChanB =True)
    savePng(IV ** 0.45455, os.path.join(mat, "IV_2.png"), dtype = np.uint16, swapChanB =True)
    savePng(I45 ** 0.45455, os.path.join(mat, "I45_2.png"), dtype = np.uint16, swapChanB =True)
    savePng(I135 ** 0.45455, os.path.join(mat, "I135_2.png"), dtype = np.uint16, swapChanB =True)
    savePng(full ** 0.45455, os.path.join(mat, "full.png"), dtype = np.uint16, swapChanB =True)

    
